On A Conjecture Regarding Permutations Which Destroy Arithmetic Progressions

Hegarty conjectured for $n\neq 2, 3, 5, 7$ that $\mathbb{Z}/n\mathbb{Z}$ has a permutation which destroys all arithmetic progressions mod $n$. For $n\ge n_0$, Hegarty and Martinsson demonstrated that $\mathbb{Z}/n\mathbb{Z}$ has an arithmetic-progression destroying permutation. However $n_0\approx 1.4\times 10^{14}$ and thus resolving the conjecture in full remained out of reach of any computational techniques. However, this paper using constructions modeled after those used by Elkies and Swaminathan for the case of $\mathbb{Z}/p\mathbb{Z}$ with $p$ being prime, establish the conjecture in full. Furthermore our results do not rely on the fact that it suffices to study when $n<n_0$ and thus our results completely independent of the proof given by Hegarty and Martinsson.

==> DescentPermutation.java <==
import java.util.*;
import java.io.*;

public class DescentPermutation {
	public static int threshold;
	public static int[] prev;
	public static int[] values;
	public static int[] next;
	public static int tries;
	public static int temp;
	public static int fails = 0;
	public static int curfail;
	public static int[] res;
	public static int[][] conditions;
	public static Random r = new Random();

	public static void main(String[] args) {
		for (int i = 1; i < 2500; i++) {
			if ((isGood(i) || i <= 343) && !(i == 2 || i == 3 || i == 5 || i == 7)) {
				APKill(i);
			}
		}
	}

	public static int[] shuffleArray(int[] array) {
		int index;
		Random random = new Random();
		for (int i = array.length - 1; i > 0; i--) {
			index = random.nextInt(i + 1);
			if (index != i) {
				array[index] ^= array[i];
				array[i] ^= array[index];
				array[index] ^= array[i];
			}
		}
		return array;
	}

	public static int getMax(int n) {
		int result = 0;
		for (int i = 1; i < n; i++) {
			if (values[i] > values[result]) {
				result = i;
			}
		}
		return result;
	}

	public static int[] getStartingPerm(int n) {
		int[] result = new int[n];
		for (int i = 0; i < n; i++) {
			result[i] = i;
		}
		return shuffleArray(result);
	}

	public static void APKill(int n) {
		threshold = n * n;
		tries = 0;
		values = new int[n];
		fails = 0;
		res = getStartingPerm(n);
		conditions = new int[n][n / 2];
		for (int i = 0; i < n; i++) {
			for (int j = 1; j <= n / 2; j++) {
				if (isAP(res[i], res[(i + j) % n], res[(i + 2 * j) % n], n)) {
					conditions[i][j - 1] = 1;
					fails++;
					values[i]++;
					values[(i + j) % n]++;
					values[(i + 2 * j) % n]++;
				} else
					conditions[i][j - 1] = 0;
			}
		}
		// This is the meat of the code below. It essentially swaps at a random
		// point and verifies whether or
		// the corresponding permutation has fewer or more modular APs than in
		// the previous case.
		while (fails > 0) {
			curfail = fails;
			int max = getMax(n);
			int a = r.nextInt(n);
			if (r.nextDouble() > 0.9) {
				a = max;
			}

			int b = r.nextInt(n);
			swap(a, b);
			update(a, b, n);
			if (fails >= curfail) {
				swap(a, b);
				update(a, b, n);
				tries++;
			}

			else {
				tries = 0;
			}
			if (tries > threshold) {
				threshold = n * n;
				tries = 0;
				fails = 0;
				values = new int[n];
				res = getStartingPerm(n);
				conditions = new int[n][n - 1];
				for (int i = 0; i < n; i++) {
					for (int j = 1; j <= n / 2; j++) {
						if (isAP(res[i], res[(i + j) % n], res[(i + 2 * j) % n], n)) {
							conditions[i][j - 1] = 1;
							fails++;
							values[i]++;
							values[(i + j) % n]++;
							values[(i + 2 * j) % n]++;
						} else
							conditions[i][j - 1] = 0;
					}
				}
			}
		}
		System.out.println(n + ": " + toString(res));

	}

	public static String toString(int[] a) {
		String s = "[";
		for (int i = 0; i < a.length - 1; i++) {
			s += (a[i] + ",");
		}
		s += a[a.length - 1] + "]";
		boolean current = true;
		int p = a.length;
		for (int i = 0; i < a.length; i++) {
			for (int j = 0; j < a.length; j++) {
				if (mod(a[mod(j - i, p)] + a[mod(j + i, p)] - 2 * a[mod(j, p)], p) == 0 && mod(j - i, p) != mod(j, p)
						&& mod(j + i, p) != mod(j, p)) {
					current = false;
				}
			}
		}
		if (!current) {
			throw new IllegalArgumentException();
		}
		return s;
	}

	public static void swap(int i, int j) {
		temp = res[i];
		res[i] = res[j];
		res[j] = temp;
	}

	public static void update(int i, int j, int n) {
		for (int k = 1; k <= n / 2; k++) {
			if (isAP(res[i], res[(i + k) % n], res[(i + 2 * k) % n], n)) {
				if (conditions[i][k - 1] == 0) {
					conditions[i][k - 1] = 1;
					fails++;
					values[i]++;
					values[(i + k) % n]++;
					values[(i + 2 * k) % n]++;
				}
			} else {
				if (conditions[i][k - 1] == 1) {
					conditions[i][k - 1] = 0;
					fails--;
					values[i]--;
					values[(i + k) % n]--;
					values[(i + 2 * k) % n]--;
				}
			}
			if (isAP(res[j], res[(j + k) % n], res[(j + 2 * k) % n], n)) {
				if (conditions[j][k - 1] == 0) {
					conditions[j][k - 1] = 1;
					fails++;
					values[j]++;
					values[(j + k) % n]++;
					values[(j + 2 * k) % n]++;
				}
			} else {
				if (conditions[j][k - 1] == 1) {
					conditions[j][k - 1] = 0;
					fails--;
					values[j]--;
					values[(j + k) % n]--;
					values[(j + 2 * k) % n]--;
				}
			}
			if (isAP(res[(i - k + n) % n], res[i % n], res[(i + k) % n], n)) {
				if (conditions[(i - k + n) % n][k - 1] == 0) {
					conditions[(i - k + n) % n][k - 1] = 1;
					fails++;
					values[(i - k + n) % n]++;
					values[i]++;
					values[(i + k) % n]++;
				}
			} else {
				if (conditions[(i - k + n) % n][k - 1] == 1) {
					conditions[(i - k + n) % n][k - 1] = 0;
					fails--;
					values[(i - k + n) % n]--;
					values[i]--;
					values[(i + k) % n]--;
				}
			}
			if (isAP(res[(j - k + n) % n], res[j % n], res[(j + k) % n], n)) {
				if (conditions[(j - k + n) % n][k - 1] == 0) {
					conditions[(j - k + n) % n][k - 1] = 1;
					fails++;
					values[(j - k + n) % n]++;
					values[j]++;
					values[(j + k) % n]++;
				}
			} else {
				if (conditions[(j - k + n) % n][k - 1] == 1) {
					conditions[(j - k + n) % n][k - 1] = 0;
					fails--;
					values[(j - k + n) % n]--;
					values[j]--;
					values[(j + k) % n]--;
				}
			}
			if (isAP(res[(i - 2 * k + 2 * n) % n], res[(i - k + n) % n], res[i % n], n)) {
				if (conditions[(i - 2 * k + 2 * n) % n][k - 1] == 0) {
					conditions[(i - 2 * k + 2 * n) % n][k - 1] = 1;
					values[(i - 2 * k + 2 * n) % n]++;
					values[(i - k + n) % n]++;
					values[i]++;
					fails++;
				}
			} else {
				if (conditions[(i - 2 * k + 2 * n) % n][k - 1] == 1) {
					conditions[(i - 2 * k + 2 * n) % n][k - 1] = 0;
					fails--;
					values[(i - 2 * k + 2 * n) % n]--;
					values[(i - k + n) % n]--;
					values[i]--;
				}
			}
			if (isAP(res[(j - 2 * k + 2 * n) % n], res[(j - k + n) % n], res[j % n], n)) {
				if (conditions[(j - 2 * k + 2 * n) % n][k - 1] == 0) {
					conditions[(j - 2 * k + 2 * n) % n][k - 1] = 1;
					fails++;
					values[(j - 2 * k + 2 * n) % n]++;
					values[(j - k + n) % n]++;
					values[j]++;
				}
			} else {
				if (conditions[(j - 2 * k + 2 * n) % n][k - 1] == 1) {
					conditions[(j - 2 * k + 2 * n) % n][k - 1] = 0;
					fails--;
					values[(j - 2 * k + 2 * n) % n]--;
					values[(j - k + n) % n]--;
					values[j]--;
				}
			}
		}
	}

	public static boolean isAP(int a, int b, int c, int n) {
		if (modAP(a, b, c, n) == 0)
			return true;
		return false;
	}

	public static int modAP(int a, int b, int c, int n) {
		return (a + c - 2 * b + 2 * n) % n;
	}

	public static boolean isPrime(int a) {
		for (int i = 2; i * i <= a; i++) {
			if (a % i == 0)
				return false;
		}
		return true;
	}

	public static int mod(int a, int p) {
		return (a % p + p) % p;
	}

	public static boolean isGood(int a) {
		if (mod(a, 2) == 0 && isPrime(a / 2)) {
			return true;
		}
		if (mod(a, 3) == 0 && isPrime(a / 3)) {
			return true;
		}
		if (mod(a, 5) == 0 && isPrime(a / 5)) {
			return true;
		}
		if (mod(a, 7) == 0 && isPrime(a / 7)) {
			return true;
		}
		return false;
	}
}


==> FiniteAbelian.java <==
import java.util.*;
import java.io.*;

public class FiniteAbelian {
	public static int threshold;
	public static int[][][][] values;
	public static int tries;
	public static int temp;
	public static int fails = 0;
	public static int curfail;
	public static int[][][][] res;
	public static int[][][][][][] conditions;
	public static Random rand = new Random();

	public static void main(String[] args) {
		//APKill(a,b,c) gives the necessary permutation on Z/aZxZ/bZxZ/cZ for Theorem 21.
		APKill(3, 3, 1);
		APKill(5, 5, 1);
		APKill(7, 7, 1);
		APKill(3, 3, 5);
		APKill(3, 3, 7);
		APKill(3, 5, 5);
		APKill(3, 7, 7);
		APKill(5, 5, 7);
		APKill(5, 7, 7);
		APKill(9, 3, 1);
		APKill(25, 5, 1);
		APKill(49, 7, 1);
	}

	public static int[][][][] getStartingPerm(int p, int q, int r) {
		int[][][][] result = new int[p][q][r][3];
		for (int i = 0; i < p; i++) {
			for (int j = 0; j < q; j++) {
				for (int k = 0; k < r; k++) {
					result[i][j][k][0] = f(i, p);
					result[i][j][k][1] = f(j, q);
					result[i][j][k][2] = f(k, r);
				}
			}

		}
		return result;
	}

	public static int f(int i, int p) {
		if (p == 1)
			return 0;
		if (p == 2)
			return 1 - i;
		if (p == 3)
			return (4 - i) % 3;
		if (p == 5) {
			if (i <= 2)
				return i;
			return 7 - i;
		}
		if (p == 7) {
			if (i <= 3)
				return i;
			return (i % 3) + 4;
		}
		if (p == 49) {
			return 7 * f(i / 7, 7) + f(i % 7, 7);
		}
		return i;

	}

	public static void APKill(int p, int q, int r) {
		threshold = p * q * r;
		tries = 0;
		fails = 0;
		res = getStartingPerm(p, q, r);
		conditions = new int[p][p][q][q][r][r];
		for (int a = 0; a < p; a++) {
			for (int b = 0; b < p; b++) {
				for (int c = 0; c < q; c++) {
					for (int d = 0; d < q; d++) {
						for (int e = 0; e < r; e++) {
							for (int f = 0; f < r; f++) {
								if (isAP(res[a][c][e], res[(a + b) % p][(c + d) % q][(e + f) % r],
										res[(a + 2 * b) % p][(c + 2 * d) % q][(e + 2 * f) % r], p, q, r)) {
									conditions[a][b][c][d][e][f] = 1;
									fails++;
								} else
									conditions[a][b][c][d][e][f] = 0;
							}
						}
					}
				}
			}
		}

		while (fails > 0) {
			curfail = fails;
			int t = rand.nextInt(p);
			int u = rand.nextInt(p);
			int v = rand.nextInt(q);
			int w = rand.nextInt(q);
			int x = rand.nextInt(r);
			int y = rand.nextInt(r);
			swap(t, u, v, w, x, y);
			update(t, u, v, w, x, y, p, q, r);
			if (fails >= curfail) {
				swap(t, u, v, w, x, y);
				update(t, u, v, w, x, y, p, q, r);
				tries++;

			}

			else {
				tries = 0;
			}
			if (tries > threshold) {
				threshold = p * q * r;
				tries = 0;
				fails = 0;
				res = getStartingPerm(p, q, r);
				conditions = new int[p][p][q][q][r][r];
				for (int a = 0; a < p; a++) {
					for (int b = 0; b < p; b++) {
						for (int c = 0; c < q; c++) {
							for (int d = 0; d < q; d++) {
								for (int e = 0; e < r; e++) {
									for (int f = 0; f < r; f++) {
										if (isAP(res[a][c][e], res[(a + b) % p][(c + d) % q][(e + f) % r],
												res[(a + 2 * b) % p][(c + 2 * d) % q][(e + 2 * f) % r], p, q, r)) {
											conditions[a][b][c][d][e][f] = 1;
											fails++;
										} else
											conditions[a][b][c][d][e][f] = 0;
									}
								}
							}
						}
					}
				}
			}
		}
		System.out.println("("+p+","+q+","+r+"): "+toString(res));
	}

	public static String toString(int[][][][] a) {
		String s = "\n";
		for (int i = 0; i < a.length; i++) {
			for (int j = 0; j < a[0].length; j++) {
				for (int k = 0; k < a[0][0].length; k++) {
					s += ("(" + i + "," + j + "," + k + "): (" + a[i][j][k][0] + "," + a[i][j][k][1] + ","
							+ a[i][j][k][2] + ")");
				}
				s += "\n";
			}

		}
		return s;
	}

	public static void swap(int a, int b, int c, int d, int e, int f) {
		for (int i = 0; i <= 2; i++) {
			temp = res[a][c][e][i];
			res[a][c][e][i] = res[b][d][f][i];
			res[b][d][f][i] = temp;
		}

	}

	public static void update(int a, int b, int c, int d, int e, int f, int p, int q, int r) {
		for (int x = 0; x < p; x++) {
			for (int y = 0; y < q; y++) {
				for (int z = 0; z < r; z++) {

					if (isAP(res[b][d][f], res[(b + x) % p][(d + y) % q][(f + z) % r],
							res[(b + 2 * x) % p][(d + 2 * y) % q][(f + 2 * z) % r], p, q, r)) {
						if (conditions[b][x][d][y][f][z] == 0) {
							conditions[b][x][d][y][f][z] = 1;
							fails++;
						}

					} else {
						if (conditions[b][x][d][y][f][z] == 1) {
							conditions[b][x][d][y][f][z] = 0;
							fails--;
						}
					}
					if (isAP(res[(b - x + p) % p][(d - y + q) % q][(f - z + r) % r], res[b][d][f],
							res[(b + x) % p][(d + y) % q][(f + z) % r], p, q, r)) {
						if (conditions[(b - x + p) % p][x][(d - y + q) % q][y][(f - z + r) % r][z] == 0) {
							conditions[(b - x + p) % p][x][(d - y + q) % q][y][(f - z + r) % r][z] = 1;
							fails++;
						}

					} else {
						if (conditions[(b - x + p) % p][x][(d - y + q) % q][y][(f - z + r) % r][z] == 1) {
							conditions[(b - x + p) % p][x][(d - y + q) % q][y][(f - z + r) % r][z] = 0;
							fails--;
						}
					}
					if (isAP(res[(b - 2 * x + 2 * p) % p][(d - 2 * y + 2 * q) % q][(f - 2 * z + 2 * r) % r],
							res[(b - x + p) % p][(d - y + q) % q][(f - z + r) % r], res[b][d][f], p, q, r)) {
						if (conditions[(b - 2 * x + 2 * p) % p][x][(d - 2 * y + 2 * q) % q][y][(f - 2 * z + 2 * r)
								% r][z] == 0) {
							conditions[(b - 2 * x + 2 * p) % p][x][(d - 2 * y + 2 * q) % q][y][(f - 2 * z + 2 * r)
									% r][z] = 1;
							fails++;
						}

					} else {
						if (conditions[(b - 2 * x + 2 * p) % p][x][(d - 2 * y + 2 * q) % q][y][(f - 2 * z + 2 * r)
								% r][z] == 1) {
							conditions[(b - 2 * x + 2 * p) % p][x][(d - 2 * y + 2 * q) % q][y][(f - 2 * z + 2 * r)
									% r][z] = 0;
							fails--;
						}
					}

					if (isAP(res[a][c][e], res[(a + x) % p][(c + y) % q][(e + z) % r],
							res[(a + 2 * x) % p][(c + 2 * y) % q][(e + 2 * z) % r], p, q, r)) {
						if (conditions[a][x][c][y][e][z] == 0) {
							conditions[a][x][c][y][e][z] = 1;
							fails++;
						}

					} else {
						if (conditions[a][x][c][y][e][z] == 1) {
							conditions[a][x][c][y][e][z] = 0;
							fails--;
						}
					}
					if (isAP(res[(a - x + p) % p][(c - y + q) % q][(e - z + r) % r], res[a][c][e],
							res[(a + x) % p][(c + y) % q][(e + z) % r], p, q, r)) {
						if (conditions[(a - x + p) % p][x][(c - y + q) % q][y][(e - z + r) % r][z] == 0) {
							conditions[(a - x + p) % p][x][(c - y + q) % q][y][(e - z + r) % r][z] = 1;
							fails++;
						}

					} else {
						if (conditions[(a - x + p) % p][x][(c - y + q) % q][y][(e - z + r) % r][z] == 1) {
							conditions[(a - x + p) % p][x][(c - y + q) % q][y][(e - z + r) % r][z] = 0;
							fails--;
						}
					}
					if (isAP(res[(a - 2 * x + 2 * p) % p][(c - 2 * y + 2 * q) % q][(e - 2 * z + 2 * r) % r],
							res[(a - x + p) % p][(c - y + q) % q][(e - z + r) % r], res[a][c][e], p, q, r)) {
						if (conditions[(a - 2 * x + 2 * p) % p][x][(c - 2 * y + 2 * q) % q][y][(e - 2 * z + 2 * r)
								% r][z] == 0) {
							conditions[(a - 2 * x + 2 * p) % p][x][(c - 2 * y + 2 * q) % q][y][(e - 2 * z + 2 * r)
									% r][z] = 1;
							fails++;
						}

					} else {
						if (conditions[(a - 2 * x + 2 * p) % p][x][(c - 2 * y + 2 * q) % q][y][(e - 2 * z + 2 * r)
								% r][z] == 1) {
							conditions[(a - 2 * x + 2 * p) % p][x][(c - 2 * y + 2 * q) % q][y][(e - 2 * z + 2 * r)
									% r][z] = 0;
							fails--;
						}
					}

				}
			}
		}

	}

	public static boolean isAP(int[] x, int[] y, int[] z, int p, int q, int r) {
		if (x[0] == y[0] && x[1] == y[1] && x[2] == y[2])
			return false;
		if (modAP(x[0], y[0], z[0], p) == 0 && modAP(x[1], y[1], z[1], q) == 0 && modAP(x[2], y[2], z[2], r) == 0)
			return true;
		return false;
	}

	public static int modAP(int a, int b, int c, int n) {
		return (a + c - 2 * b + 2 * n) % n;
	}

	public static boolean isPrime(int a) {
		for (int i = 2; i * i <= a; i++) {
			if (a % i == 0)
				return false;
		}
		return true;
	}
}

==> LegrendeSymbol2p.java <==
import java.util.ArrayList;
import java.util.Arrays;

public class LegrendeSymbol2p {

	public static void main(String[] args) {
		int[] primes = primes();
		for (Integer p : primes) {
			int[] legrendeValue = new int[p];
			for (int i = 1; i < p; i++) {
				legrendeValue[(i * i) % p] = 1;
			}
			for (int i = 1; i < p; i++) {
				if (legrendeValue[i] == 0) {
					legrendeValue[i] = -1;
				}
			}
			int[] inverses = computeInverses(p);
			// This section is computing all possible values of t that satisfy
			// the constraints of Lemma 10.
			ArrayList<Integer> tArray = new ArrayList<Integer>();
			ArrayList<Integer> excludedSet = new ArrayList<Integer>();
			excludedSet.add(0);
			excludedSet.add(1);
			excludedSet.add(9);
			excludedSet.add(4);
			excludedSet.add(inverses[4]);
			excludedSet.add(inverses[9]);
			excludedSet.add(p - 1);
			for (int j = 1; j <= p - 1; j++) {
				int check1 = mod(1 - inverses[j], p);
				int check2 = mod(1 - j, p);
				if (legrendeValue[check1] == -1 && legrendeValue[check2] == -1 && !excludedSet.contains((Integer) j)) {
					tArray.add(j);
				}
			}
			// This part of the code is verifying that for some t from the above
			// set there exists a y such that
			// the condition in Lemma 12 are satisfied.
			boolean works = false;
			for (Integer t : tArray) {
				ArrayList<Integer> excludedSet2 = new ArrayList<Integer>();
				excludedSet2.add(0);
				excludedSet2.add(1);
				excludedSet2.add(2);
				excludedSet2.add(4);
				excludedSet2.add(p - 1);
				excludedSet2.add(inverses[3]);
				excludedSet2.add(inverses[2]);
				excludedSet2.add(mod(4 * inverses[t], p));
				excludedSet2.add(inverses[mod(2 * t + 1, p)]);
				for (int y = 0; y < p; y++) {
					if (!excludedSet2.contains((Integer) y)) {
						int x1 = mod((1 - y), p);
						int x2 = mod(1 - 9 * y, p);
						int x3 = mod(1 - t * y, p);
						int x4 = mod((1 - 4 * t) ^ 2 * y ^ 2 - 2 * (4 * t + 1) * y + 1, p);
						if (legrendeValue[x1] == -1 && legrendeValue[x2] == 1 && legrendeValue[x3] == -1
								&& legrendeValue[x4] == -1) {
							works = true;
							System.out.println(p + " works with " + "t=" + t + ", y=" + y);
							break;
						}
					}
				}
				if (works) {
					break;
				}
			}
			if (!works) {
				System.out.println(p + " doesn't work");
			}
		}

	}

	public static boolean isPrime(int a) {
		for (int i = 2; i * i <= a; i++) {
			if (a % i == 0)
				return false;
		}
		return true;
	}

	public static int[] primes() {
		ArrayList<Integer> result = new ArrayList<Integer>();
		for (int i = 15; i <= 10000; i++) {
			if (isPrime(i)) {
				result.add(i);
			}
		}
		int[] output = new int[result.size()];
		for (int i = 0; i < result.size(); i++) {
			output[i] = result.get(i);
		}
		return output;
	}

	public static int mod(int a, int p) {
		return (a % p + p) % p;
	}

	public static int[] computeInverses(int p) {
		int[] result = new int[p];
		for (int i = 0; i < p; i++) {
			result[i] = power(i, p - 2, p);
		}
		return result;
	}

	public static int power(int a, int k, int p) {
		int temp;
		if (k == 1)
			return a;
		if (k == 2)
			return ((a * a) % p);
		if (k % 2 == 0) {
			temp = power(a, k / 2, p);
			return (temp * temp) % p;
		} else {
			temp = power(a, k / 2, p);
			return (temp * temp * a) % p;
		}
	}
}


==> LegrendeSymbol5p.java <==
import java.util.ArrayList;
import java.util.Arrays;

public class LegrendeSymbol5p {
	public static void main(String[] args) {
		int[] primes = primes();
		for (Integer p : primes) {
			int[] legrendeValue = new int[p];
			for (int i = 1; i < p; i++) {
				long max = i * i;
				legrendeValue[mod((int) (max % p), p)] = 1;
			}
			for (int i = 1; i < p; i++) {
				if (legrendeValue[i] == 0) {
					legrendeValue[i] = -1;
				}
			}
			// This section is computing all possible values of t that satisfy
			// the constraints of Lemma 16.
			int[] inverses = computeInverses(p);
			ArrayList<Integer> tArray = new ArrayList<Integer>();
			ArrayList<Integer> excludedSet = new ArrayList<Integer>();
			excludedSet.add(0);
			excludedSet.add(1);
			excludedSet.add(2);
			excludedSet.add(3);
			excludedSet.add(4);
			excludedSet.add(p - 1);
			excludedSet.add(p - 2);
			excludedSet.add(p - 3);
			excludedSet.add(mod(inverses[2], p));
			excludedSet.add(mod(inverses[3], p));
			excludedSet.add(mod(inverses[4], p));
			excludedSet.add(mod(3 * inverses[2], p));
			excludedSet.add(mod(2 * inverses[3], p));
			excludedSet.add(mod(3 * inverses[4], p));
			excludedSet.add(mod(-3 * inverses[2], p));
			excludedSet.add(mod(-2 * inverses[3], p));
			excludedSet.add(mod(-3 * inverses[4], p));
			excludedSet.add(mod(-4 * inverses[3], p));
			excludedSet.add(mod(-inverses[2], p));
			excludedSet.add(mod(-inverses[3], p));
			for (int j = 0; j <= p - 1; j++) {
				boolean works = false;
				int check1 = mod(j + 1, p);
				int check2 = mod(9 - 16 * j, p);
				int check3 = mod(9 * j - 16, p);
				int check4 = mod((9 * j - 1) * (j - 1), p);
				int check5 = mod((j - 1) * (j - 9), p);
				int check6 = mod(j, p);
				if (legrendeValue[check1] == -1 && legrendeValue[check2] == -1 && legrendeValue[check3] == -1
						&& legrendeValue[check4] == -1 && legrendeValue[check5] == -1 && legrendeValue[check6] == 1
						&& !excludedSet.contains((Integer) j)) {
					tArray.add(j);
					works = true;
				}
				if (works) {
					System.out.println(p + ": t=" + tArray.get(0));
					break;
				}
			}
			if (tArray.size() == 0) {
				System.out.println(p + " doesn't work");
			}
		}

	}

	public static int mod(int a, int p) {
		return (a % p + p) % p;
	}

	public static boolean isPrime(int a) {
		for (int i = 2; i * i <= a; i++) {
			if (a % i == 0)
				return false;
		}
		return true;
	}

	public static int[] primes() {
		ArrayList<Integer> result = new ArrayList<Integer>();
		for (int i = 200; i <= 50000; i++) {
			if (isPrime(i)) {
				result.add(i);
			}
		}
		int[] output = new int[result.size()];
		for (int i = 0; i < result.size(); i++) {
			output[i] = result.get(i);
		}
		System.out.println("Prime Calculuation is Done");
		return output;
	}

	public static int[] computeInverses(int p) {
		int[] result = new int[p];
		for (int i = 0; i < p; i++) {
			result[i] = power(i, p - 2, p);
		}
		return result;
	}

	public static int power(int a, int k, int p) {
		int temp;
		if (k == 1)
			return a;
		if (k == 2)
			return ((a * a) % p);
		if (k % 2 == 0) {
			temp = power(a, k / 2, p);
			return (temp * temp) % p;
		} else {
			temp = power(a, k / 2, p);
			return (temp * temp * a) % p;
		}
	}
}

